Bootstrapping Mixed MN Correlators in 3D

The recent emergence of the modern conformal bootstrap method for the study of conformal field theories (CFTs) has enabled the revisiting of old problems in classical critical phenomena described by three-dimensional CFTs. The study of such CFTs with $O(m)^n \rtimes S_n$ global symmetry, also known as MN models, is pursued in this work. Systems of mixed correlators involving scalar operators in two different representations of the global symmetry group are considered. Isolated allowed regions are found in parameter space for various values of $m$ and $n$. These "islands" can be separated into two qualitative groups: those close to the unitarity bound and those further away. As a by-product of our analysis generic tensor structures required to bootstrap any $G^n \rtimes S_n$ theory with $G$ arbitrary are worked out.

==> anc/ZZ_N_beq_4_sum_rules.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    588876,      16334]
NotebookOptionsPosition[    588345,      16312]
NotebookOutlinePosition[    588691,      16327]
CellTagsIndexPosition[    588648,      16324]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Sums", " ", "rules", " ", "that", " ", 
   RowBox[{"have", " ", ":", " ", 
    RowBox[{"Convolved", " ", "Blocks", " ", "Plus"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.846746290026257*^9, 3.8467463022069907`*^9}, {
  3.846746692706894*^9, 3.846746711685077*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"a1", ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        FractionBox[
         RowBox[{
          SuperscriptBox["v", "\[CapitalDelta]"], " ", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["mm", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "nn"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "nn"}], ")"}]}]]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", " ", 
             SuperscriptBox["mm", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "nn"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "nn"}], ")"}]}]], 
           RowBox[{
            SuperscriptBox["v", "\[CapitalDelta]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"SY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"6", " ", "nn", " ", 
               RowBox[{"SY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"SY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"2", " ", "mm", " ", 
               RowBox[{"XA", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"3", " ", "mm", " ", "nn", " ", 
               RowBox[{"XA", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"mm", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"XA", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"12", " ", 
               RowBox[{"XBAR", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"16", " ", "nn", " ", 
               RowBox[{"XBAR", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"XBAR", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"XS", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"6", " ", "nn", " ", 
               RowBox[{"XS", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"XS", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"12", " ", 
               RowBox[{"XY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"2", " ", "mm", " ", 
               RowBox[{"XY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"14", " ", "nn", " ", 
               RowBox[{"XY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"3", " ", "mm", " ", "nn", " ", 
               RowBox[{"XY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"XY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"mm", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"XY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"2", " ", "mm", " ", 
               RowBox[{"YA", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["mm", "2"], " ", 
               RowBox[{"YA", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"3", " ", "mm", " ", "nn", " ", 
               RowBox[{"YA", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["mm", "2"], " ", "nn", " ", 
               RowBox[{"YA", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"mm", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"YA", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["mm", "2"], " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"YA", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["mm", "2"], " ", 
               RowBox[{"YB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["mm", "2"], " ", "nn", " ", 
               RowBox[{"YB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mm", "2"], " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"YB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"YY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"4", " ", "mm", " ", 
               RowBox[{"YY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["mm", "2"], " ", 
               RowBox[{"YY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"12", " ", "nn", " ", 
               RowBox[{"YY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"6", " ", "mm", " ", "nn", " ", 
               RowBox[{"YY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["mm", "2"], " ", "nn", " ", 
               RowBox[{"YY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"YY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"2", " ", "mm", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"YY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mm", "2"], " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"YY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["mm", "2"], " ", 
               RowBox[{"YZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["mm", "2"], " ", "nn", " ", 
               RowBox[{"YZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["mm", "2"], " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"YZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}]}], ")"}]}]}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " ", 
            SuperscriptBox["mm", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "nn"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "nn"}], ")"}]}]], 
          RowBox[{
           SuperscriptBox["u", "\[CapitalDelta]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{"SY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"6", " ", "nn", " ", 
              RowBox[{"SY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"SY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", "mm", " ", 
              RowBox[{"XA", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"3", " ", "mm", " ", "nn", " ", 
              RowBox[{"XA", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"mm", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"XA", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"12", " ", 
              RowBox[{"XBAR", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"16", " ", "nn", " ", 
              RowBox[{"XBAR", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"XBAR", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"XS", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"6", " ", "nn", " ", 
              RowBox[{"XS", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"XS", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"12", " ", 
              RowBox[{"XY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", "mm", " ", 
              RowBox[{"XY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"14", " ", "nn", " ", 
              RowBox[{"XY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"3", " ", "mm", " ", "nn", " ", 
              RowBox[{"XY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"XY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"mm", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"XY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", "mm", " ", 
              RowBox[{"YA", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["mm", "2"], " ", 
              RowBox[{"YA", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"3", " ", "mm", " ", "nn", " ", 
              RowBox[{"YA", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["mm", "2"], " ", "nn", " ", 
              RowBox[{"YA", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"mm", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"YA", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["mm", "2"], " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"YA", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["mm", "2"], " ", 
              RowBox[{"YB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["mm", "2"], " ", "nn", " ", 
              RowBox[{"YB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mm", "2"], " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"YB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"YY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"4", " ", "mm", " ", 
              RowBox[{"YY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["mm", "2"], " ", 
              RowBox[{"YY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"12", " ", "nn", " ", 
              RowBox[{"YY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"6", " ", "mm", " ", "nn", " ", 
              RowBox[{"YY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["mm", "2"], " ", "nn", " ", 
              RowBox[{"YY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"YY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", "mm", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"YY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mm", "2"], " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"YY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["mm", "2"], " ", 
              RowBox[{"YZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["mm", "2"], " ", "nn", " ", 
              RowBox[{"YZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["mm", "2"], " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"YZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}]}], ")"}]}]}]}], ")"}]}], "/.",
       "\[VeryThinSpace]", 
      RowBox[{
       SuperscriptBox["u", "\[CapitalDelta]"], "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Singlet", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XBAR", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"TotS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BBA", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{"a2", ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        FractionBox[
         SuperscriptBox["v", "\[CapitalDelta]"], 
         RowBox[{"2", " ", 
          SuperscriptBox["mm", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "nn"}], ")"}], " ", "nn"}]]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", " ", 
             SuperscriptBox["mm", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "nn"}], ")"}], " ", "nn"}]], 
           RowBox[{
            SuperscriptBox["v", "\[CapitalDelta]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["mm", "2"]}], " ", "nn", " ", 
               RowBox[{"AA", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["mm", "2"], " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"AA", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"8", " ", "nn", " ", 
               RowBox[{"Singlet", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"Singlet", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"4", " ", "nn", " ", 
               RowBox[{"SY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"SY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"12", " ", "nn", " ", 
               RowBox[{"XBAR", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"XBAR", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"8", " ", 
               RowBox[{"XS", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"12", " ", "nn", " ", 
               RowBox[{"XS", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"XS", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"8", " ", "nn", " ", 
               RowBox[{"XY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"XY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["mm", "2"], " ", "nn", " ", 
               RowBox[{"YA", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["mm", "2"], " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"YA", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"4", " ", "nn", " ", 
               RowBox[{"YY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["mm", "2"], " ", "nn", " ", 
               RowBox[{"YY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"YY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["mm", "2"], " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"YY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}]}], ")"}]}]}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " ", 
            SuperscriptBox["mm", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "nn"}], ")"}], " ", "nn"}]], 
          RowBox[{
           SuperscriptBox["u", "\[CapitalDelta]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["mm", "2"]}], " ", "nn", " ", 
              RowBox[{"AA", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["mm", "2"], " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"AA", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"8", " ", "nn", " ", 
              RowBox[{"Singlet", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"Singlet", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"4", " ", "nn", " ", 
              RowBox[{"SY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"SY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"12", " ", "nn", " ", 
              RowBox[{"XBAR", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"XBAR", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"XS", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"12", " ", "nn", " ", 
              RowBox[{"XS", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"XS", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"8", " ", "nn", " ", 
              RowBox[{"XY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"XY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["mm", "2"], " ", "nn", " ", 
              RowBox[{"YA", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{
              SuperscriptBox["mm", "2"], " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"YA", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"4", " ", "nn", " ", 
              RowBox[{"YY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{
              SuperscriptBox["mm", "2"], " ", "nn", " ", 
              RowBox[{"YY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"YY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["mm", "2"], " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"YY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}]}], ")"}]}]}]}], ")"}]}], "/.",
       "\[VeryThinSpace]", 
      RowBox[{
       SuperscriptBox["u", "\[CapitalDelta]"], "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Singlet", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XBAR", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"TotS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BBA", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{"a3", ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        FractionBox[
         RowBox[{
          SuperscriptBox["v", "\[CapitalDelta]"], " ", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}], 
         RowBox[{
          SuperscriptBox["mm", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "nn"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "nn"}], ")"}], " ", "nn"}]]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             SuperscriptBox["mm", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "nn"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "nn"}], ")"}], " ", "nn"}]], 
           RowBox[{
            SuperscriptBox["v", "\[CapitalDelta]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "mm", " ", "nn", " ", 
               RowBox[{"SB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"3", " ", "mm", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"SB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"mm", " ", 
               SuperscriptBox["nn", "3"], " ", 
               RowBox[{"SB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"8", " ", "nn", " ", 
               RowBox[{"Singlet", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"Singlet", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["nn", "3"], " ", 
               RowBox[{"Singlet", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"2", " ", "nn", " ", 
               RowBox[{"SY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"2", " ", "mm", " ", "nn", " ", 
               RowBox[{"SY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"SY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"3", " ", "mm", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"SY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["nn", "3"], " ", 
               RowBox[{"SY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"mm", " ", 
               SuperscriptBox["nn", "3"], " ", 
               RowBox[{"SY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"2", " ", "mm", " ", "nn", " ", 
               RowBox[{"SZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"3", " ", "mm", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"SZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"mm", " ", 
               SuperscriptBox["nn", "3"], " ", 
               RowBox[{"SZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"3", " ", "mm", " ", "nn", " ", 
               RowBox[{"XB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"4", " ", "mm", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"XB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"mm", " ", 
               SuperscriptBox["nn", "3"], " ", 
               RowBox[{"XB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"6", " ", "nn", " ", 
               RowBox[{"XBAR", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"XBAR", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"8", " ", 
               RowBox[{"XS", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"14", " ", "nn", " ", 
               RowBox[{"XS", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"XS", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["nn", "3"], " ", 
               RowBox[{"XS", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"2", " ", "nn", " ", 
               RowBox[{"XY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"2", " ", "mm", " ", "nn", " ", 
               RowBox[{"XY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"XY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"mm", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"XY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"3", " ", "mm", " ", "nn", " ", 
               RowBox[{"XZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"4", " ", "mm", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"XZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"mm", " ", 
               SuperscriptBox["nn", "3"], " ", 
               RowBox[{"XZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"2", " ", "mm", " ", "nn", " ", 
               RowBox[{"YB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["mm", "2"], " ", "nn", " ", 
               RowBox[{"YB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"3", " ", "mm", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"YB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["mm", "2"], " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"YB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"mm", " ", 
               SuperscriptBox["nn", "3"], " ", 
               RowBox[{"YB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["mm", "2"], " ", 
               SuperscriptBox["nn", "3"], " ", 
               RowBox[{"YB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"2", " ", "mm", " ", "nn", " ", 
               RowBox[{"YZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mm", "2"], " ", "nn", " ", 
               RowBox[{"YZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"3", " ", "mm", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"YZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["mm", "2"], " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"YZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"mm", " ", 
               SuperscriptBox["nn", "3"], " ", 
               RowBox[{"YZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["mm", "2"], " ", 
               SuperscriptBox["nn", "3"], " ", 
               RowBox[{"YZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}]}], ")"}]}]}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["mm", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "nn"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "nn"}], ")"}], " ", "nn"}]], 
          RowBox[{
           SuperscriptBox["u", "\[CapitalDelta]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "mm", " ", "nn", " ", 
              RowBox[{"SB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"3", " ", "mm", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"SB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"mm", " ", 
              SuperscriptBox["nn", "3"], " ", 
              RowBox[{"SB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"8", " ", "nn", " ", 
              RowBox[{"Singlet", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"Singlet", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["nn", "3"], " ", 
              RowBox[{"Singlet", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", "nn", " ", 
              RowBox[{"SY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", "mm", " ", "nn", " ", 
              RowBox[{"SY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"SY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"3", " ", "mm", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"SY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{
              SuperscriptBox["nn", "3"], " ", 
              RowBox[{"SY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"mm", " ", 
              SuperscriptBox["nn", "3"], " ", 
              RowBox[{"SY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", "mm", " ", "nn", " ", 
              RowBox[{"SZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"3", " ", "mm", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"SZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"mm", " ", 
              SuperscriptBox["nn", "3"], " ", 
              RowBox[{"SZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"3", " ", "mm", " ", "nn", " ", 
              RowBox[{"XB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"4", " ", "mm", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"XB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"mm", " ", 
              SuperscriptBox["nn", "3"], " ", 
              RowBox[{"XB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"6", " ", "nn", " ", 
              RowBox[{"XBAR", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"XBAR", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"XS", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"14", " ", "nn", " ", 
              RowBox[{"XS", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"XS", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["nn", "3"], " ", 
              RowBox[{"XS", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", "nn", " ", 
              RowBox[{"XY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", "mm", " ", "nn", " ", 
              RowBox[{"XY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"XY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"mm", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"XY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"3", " ", "mm", " ", "nn", " ", 
              RowBox[{"XZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"4", " ", "mm", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"XZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"mm", " ", 
              SuperscriptBox["nn", "3"], " ", 
              RowBox[{"XZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", "mm", " ", "nn", " ", 
              RowBox[{"YB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["mm", "2"], " ", "nn", " ", 
              RowBox[{"YB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"3", " ", "mm", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"YB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["mm", "2"], " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"YB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"mm", " ", 
              SuperscriptBox["nn", "3"], " ", 
              RowBox[{"YB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["mm", "2"], " ", 
              SuperscriptBox["nn", "3"], " ", 
              RowBox[{"YB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", "mm", " ", "nn", " ", 
              RowBox[{"YZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mm", "2"], " ", "nn", " ", 
              RowBox[{"YZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"3", " ", "mm", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"YZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["mm", "2"], " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"YZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"mm", " ", 
              SuperscriptBox["nn", "3"], " ", 
              RowBox[{"YZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{
              SuperscriptBox["mm", "2"], " ", 
              SuperscriptBox["nn", "3"], " ", 
              RowBox[{"YZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}]}], ")"}]}]}]}], ")"}]}], "/.",
       "\[VeryThinSpace]", 
      RowBox[{
       SuperscriptBox["u", "\[CapitalDelta]"], "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Singlet", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XBAR", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"TotS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BBA", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{"a4", ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        FractionBox[
         SuperscriptBox["v", "\[CapitalDelta]"], 
         RowBox[{"mm", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "nn"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "nn"}], ")"}]}]]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"mm", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "nn"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "nn"}], ")"}]}]], 
           RowBox[{
            SuperscriptBox["v", "\[CapitalDelta]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "mm", " ", 
               RowBox[{"AZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"3", " ", "mm", " ", "nn", " ", 
               RowBox[{"AZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"mm", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"AZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"SY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"3", " ", "nn", " ", 
               RowBox[{"SY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"SY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"SZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"6", " ", "nn", " ", 
               RowBox[{"SZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"SZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"XY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"nn", " ", 
               RowBox[{"XY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"XZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"8", " ", "nn", " ", 
               RowBox[{"XZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"XZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"2", " ", "mm", " ", 
               RowBox[{"YB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"3", " ", "mm", " ", "nn", " ", 
               RowBox[{"YB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"mm", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"YB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"YZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"6", " ", "nn", " ", 
               RowBox[{"YZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"YZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}]}], ")"}]}]}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"mm", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "nn"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "nn"}], ")"}]}]], 
          RowBox[{
           SuperscriptBox["u", "\[CapitalDelta]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "mm", " ", 
              RowBox[{"AZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"3", " ", "mm", " ", "nn", " ", 
              RowBox[{"AZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"mm", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"AZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"SY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"3", " ", "nn", " ", 
              RowBox[{"SY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"SY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"SZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"6", " ", "nn", " ", 
              RowBox[{"SZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"SZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"XY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"nn", " ", 
              RowBox[{"XY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"XZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"8", " ", "nn", " ", 
              RowBox[{"XZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"XZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", "mm", " ", 
              RowBox[{"YB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"3", " ", "mm", " ", "nn", " ", 
              RowBox[{"YB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"mm", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"YB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"YZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"6", " ", "nn", " ", 
              RowBox[{"YZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"YZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}]}], ")"}]}]}]}], ")"}]}], "/.",
       "\[VeryThinSpace]", 
      RowBox[{
       SuperscriptBox["u", "\[CapitalDelta]"], "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Singlet", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XBAR", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"TotS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BBA", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{"a5", ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        FractionBox[
         SuperscriptBox["v", "\[CapitalDelta]"], 
         RowBox[{"2", " ", "mm", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "nn"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "nn"}], ")"}]}]]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", " ", "mm", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "nn"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "nn"}], ")"}]}]], 
           RowBox[{
            SuperscriptBox["v", "\[CapitalDelta]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"SA", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"3", " ", "nn", " ", 
               RowBox[{"SA", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"SA", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"SB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"6", " ", "nn", " ", 
               RowBox[{"SB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"SB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"SY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"3", " ", "nn", " ", 
               RowBox[{"SY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"SY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"SZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"6", " ", "nn", " ", 
               RowBox[{"SZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"SZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"XA", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"nn", " ", 
               RowBox[{"XA", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"6", " ", 
               RowBox[{"XB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"8", " ", "nn", " ", 
               RowBox[{"XB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"XB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"XY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"nn", " ", 
               RowBox[{"XY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"XZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"8", " ", "nn", " ", 
               RowBox[{"XZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"XZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"YB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"6", " ", "nn", " ", 
               RowBox[{"YB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"YB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"YZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"6", " ", "nn", " ", 
               RowBox[{"YZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"YZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}]}], ")"}]}]}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " ", "mm", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "nn"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "nn"}], ")"}]}]], 
          RowBox[{
           SuperscriptBox["u", "\[CapitalDelta]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"SA", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"3", " ", "nn", " ", 
              RowBox[{"SA", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"SA", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"SB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"6", " ", "nn", " ", 
              RowBox[{"SB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"SB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"SY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"3", " ", "nn", " ", 
              RowBox[{"SY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"SY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"SZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"6", " ", "nn", " ", 
              RowBox[{"SZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"SZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"XA", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"nn", " ", 
              RowBox[{"XA", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"XB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"8", " ", "nn", " ", 
              RowBox[{"XB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"XB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"XY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"nn", " ", 
              RowBox[{"XY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"XZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"8", " ", "nn", " ", 
              RowBox[{"XZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"XZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"YB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"6", " ", "nn", " ", 
              RowBox[{"YB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"YB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"YZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"6", " ", "nn", " ", 
              RowBox[{"YZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"YZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}]}], ")"}]}]}]}], ")"}]}], "/.",
       "\[VeryThinSpace]", 
      RowBox[{
       SuperscriptBox["u", "\[CapitalDelta]"], "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Singlet", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XBAR", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"TotS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BBA", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{"a6", ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        FractionBox[
         SuperscriptBox["v", "\[CapitalDelta]"], 
         RowBox[{"2", " ", "mm", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "nn"}], ")"}]}]]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", " ", "mm", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "nn"}], ")"}]}]], 
           RowBox[{
            SuperscriptBox["v", "\[CapitalDelta]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "mm"}], " ", 
               RowBox[{"AB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"mm", " ", "nn", " ", 
               RowBox[{"AB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"mm", " ", 
               RowBox[{"AZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"mm", " ", "nn", " ", 
               RowBox[{"AZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"SA", "[", 
               RowBox[{"u", ",", "v"}], "]"}], "+", 
              RowBox[{"nn", " ", 
               RowBox[{"SA", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"SY", "[", 
               RowBox[{"u", ",", "v"}], "]"}], "+", 
              RowBox[{"nn", " ", 
               RowBox[{"SY", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"XA", "[", 
               RowBox[{"u", ",", "v"}], "]"}], "-", 
              RowBox[{"XY", "[", 
               RowBox[{"u", ",", "v"}], "]"}], "-", 
              RowBox[{"mm", " ", 
               RowBox[{"YB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"mm", " ", "nn", " ", 
               RowBox[{"YB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"mm", " ", 
               RowBox[{"YZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"mm", " ", "nn", " ", 
               RowBox[{"YZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}]}], ")"}]}]}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " ", "mm", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "nn"}], ")"}]}]], 
          RowBox[{
           SuperscriptBox["u", "\[CapitalDelta]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "mm"}], " ", 
              RowBox[{"AB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"mm", " ", "nn", " ", 
              RowBox[{"AB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"mm", " ", 
              RowBox[{"AZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"mm", " ", "nn", " ", 
              RowBox[{"AZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"SA", "[", 
              RowBox[{"v", ",", "u"}], "]"}], "+", 
             RowBox[{"nn", " ", 
              RowBox[{"SA", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"SY", "[", 
              RowBox[{"v", ",", "u"}], "]"}], "+", 
             RowBox[{"nn", " ", 
              RowBox[{"SY", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"XA", "[", 
              RowBox[{"v", ",", "u"}], "]"}], "-", 
             RowBox[{"XY", "[", 
              RowBox[{"v", ",", "u"}], "]"}], "-", 
             RowBox[{"mm", " ", 
              RowBox[{"YB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"mm", " ", "nn", " ", 
              RowBox[{"YB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"mm", " ", 
              RowBox[{"YZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"mm", " ", "nn", " ", 
              RowBox[{"YZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}]}], ")"}]}]}]}], ")"}]}], "/.",
       "\[VeryThinSpace]", 
      RowBox[{
       SuperscriptBox["u", "\[CapitalDelta]"], "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Singlet", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XBAR", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"TotS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BBA", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{"a7", ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        FractionBox[
         SuperscriptBox["v", "\[CapitalDelta]"], 
         RowBox[{
          SuperscriptBox["mm", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "nn"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "nn"}], ")"}], " ", "nn"}]]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             SuperscriptBox["mm", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "nn"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "nn"}], ")"}], " ", "nn"}]], 
           RowBox[{
            SuperscriptBox["v", "\[CapitalDelta]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", 
               SuperscriptBox["mm", "2"], " ", "nn", " ", 
               RowBox[{"BB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["mm", "2"], " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"BB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["mm", "2"], " ", 
               SuperscriptBox["nn", "3"], " ", 
               RowBox[{"BB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["mm", "2"], " ", "nn", " ", 
               RowBox[{"BBA", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["mm", "2"], " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"BBA", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["mm", "2"], " ", 
               SuperscriptBox["nn", "3"], " ", 
               RowBox[{"BBA", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"8", " ", "nn", " ", 
               RowBox[{"Singlet", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"Singlet", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["nn", "3"], " ", 
               RowBox[{"Singlet", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["mm", "2"], " ", "nn", " ", 
               RowBox[{"TotS", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["mm", "2"], " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"TotS", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["mm", "2"], " ", 
               SuperscriptBox["nn", "3"], " ", 
               RowBox[{"TotS", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"4", " ", "nn", " ", 
               RowBox[{"XBAR", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"XS", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"12", " ", "nn", " ", 
               RowBox[{"XS", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"XS", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}]}], ")"}]}]}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["mm", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "nn"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "nn"}], ")"}], " ", "nn"}]], 
          RowBox[{
           SuperscriptBox["u", "\[CapitalDelta]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              SuperscriptBox["mm", "2"], " ", "nn", " ", 
              RowBox[{"BB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["mm", "2"], " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"BB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["mm", "2"], " ", 
              SuperscriptBox["nn", "3"], " ", 
              RowBox[{"BB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["mm", "2"], " ", "nn", " ", 
              RowBox[{"BBA", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["mm", "2"], " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"BBA", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["mm", "2"], " ", 
              SuperscriptBox["nn", "3"], " ", 
              RowBox[{"BBA", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"8", " ", "nn", " ", 
              RowBox[{"Singlet", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"Singlet", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["nn", "3"], " ", 
              RowBox[{"Singlet", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["mm", "2"], " ", "nn", " ", 
              RowBox[{"TotS", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["mm", "2"], " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"TotS", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["mm", "2"], " ", 
              SuperscriptBox["nn", "3"], " ", 
              RowBox[{"TotS", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"4", " ", "nn", " ", 
              RowBox[{"XBAR", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"XS", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"12", " ", "nn", " ", 
              RowBox[{"XS", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"XS", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}]}], ")"}]}]}]}], ")"}]}], "/.",
       "\[VeryThinSpace]", 
      RowBox[{
       SuperscriptBox["u", "\[CapitalDelta]"], "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Singlet", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XBAR", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"TotS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BBA", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{"a8", ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        FractionBox[
         RowBox[{
          SuperscriptBox["v", "\[CapitalDelta]"], " ", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["mm", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "nn"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "nn"}], ")"}], " ", "nn"}]]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", " ", 
             SuperscriptBox["mm", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "nn"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "nn"}], ")"}], " ", "nn"}]], 
           RowBox[{
            SuperscriptBox["v", "\[CapitalDelta]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["mm", "2"], " ", "nn", " ", 
               RowBox[{"BBA", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["mm", "2"], " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"BBA", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["mm", "2"], " ", 
               SuperscriptBox["nn", "3"], " ", 
               RowBox[{"BBA", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"4", " ", "mm", " ", "nn", " ", 
               RowBox[{"SB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"6", " ", "mm", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"SB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"2", " ", "mm", " ", 
               SuperscriptBox["nn", "3"], " ", 
               RowBox[{"SB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"8", " ", "nn", " ", 
               RowBox[{"Singlet", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"Singlet", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["nn", "3"], " ", 
               RowBox[{"Singlet", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"4", " ", "mm", " ", "nn", " ", 
               RowBox[{"SZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"6", " ", "mm", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"SZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"2", " ", "mm", " ", 
               SuperscriptBox["nn", "3"], " ", 
               RowBox[{"SZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["mm", "2"], " ", "nn", " ", 
               RowBox[{"TotS", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["mm", "2"], " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"TotS", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["mm", "2"], " ", 
               SuperscriptBox["nn", "3"], " ", 
               RowBox[{"TotS", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"2", " ", "mm", " ", "nn", " ", 
               RowBox[{"XB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"2", " ", "mm", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"XB", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"4", " ", "nn", " ", 
               RowBox[{"XBAR", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"8", " ", 
               RowBox[{"XS", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"12", " ", "nn", " ", 
               RowBox[{"XS", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"XS", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "+", 
              RowBox[{"2", " ", "mm", " ", "nn", " ", 
               RowBox[{"XZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "-", 
              RowBox[{"2", " ", "mm", " ", 
               SuperscriptBox["nn", "2"], " ", 
               RowBox[{"XZ", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}]}], ")"}]}]}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " ", 
            SuperscriptBox["mm", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "nn"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "nn"}], ")"}], " ", "nn"}]], 
          RowBox[{
           SuperscriptBox["u", "\[CapitalDelta]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["mm", "2"], " ", "nn", " ", 
              RowBox[{"BBA", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["mm", "2"], " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"BBA", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["mm", "2"], " ", 
              SuperscriptBox["nn", "3"], " ", 
              RowBox[{"BBA", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"4", " ", "mm", " ", "nn", " ", 
              RowBox[{"SB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"6", " ", "mm", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"SB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", "mm", " ", 
              SuperscriptBox["nn", "3"], " ", 
              RowBox[{"SB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"8", " ", "nn", " ", 
              RowBox[{"Singlet", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"Singlet", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["nn", "3"], " ", 
              RowBox[{"Singlet", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"4", " ", "mm", " ", "nn", " ", 
              RowBox[{"SZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"6", " ", "mm", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"SZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", "mm", " ", 
              SuperscriptBox["nn", "3"], " ", 
              RowBox[{"SZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["mm", "2"], " ", "nn", " ", 
              RowBox[{"TotS", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["mm", "2"], " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"TotS", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["mm", "2"], " ", 
              SuperscriptBox["nn", "3"], " ", 
              RowBox[{"TotS", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", "mm", " ", "nn", " ", 
              RowBox[{"XB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", "mm", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"XB", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"4", " ", "nn", " ", 
              RowBox[{"XBAR", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"XS", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"12", " ", "nn", " ", 
              RowBox[{"XS", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"XS", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", "mm", " ", "nn", " ", 
              RowBox[{"XZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", "mm", " ", 
              SuperscriptBox["nn", "2"], " ", 
              RowBox[{"XZ", "[", 
               RowBox[{"v", ",", "u"}], "]"}]}]}], ")"}]}]}]}], ")"}]}], "/.",
       "\[VeryThinSpace]", 
      RowBox[{
       SuperscriptBox["u", "\[CapitalDelta]"], "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Singlet", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XBAR", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"TotS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BBA", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"eqns", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1", "\[Equal]", "0"}], ",", 
     RowBox[{"a2", "\[Equal]", "0"}], ",", 
     RowBox[{"a3", "\[Equal]", "0"}], ",", 
     RowBox[{"a4", "\[Equal]", "0"}], ",", 
     RowBox[{"a5", "\[Equal]", "0"}], ",", 
     RowBox[{"a6", "\[Equal]", "0"}], ",", 
     RowBox[{"a7", "\[Equal]", "0"}], ",", 
     RowBox[{"a8", "\[Equal]", "0"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"matrix", "=", 
   RowBox[{"CoefficientArrays", "[", 
    RowBox[{"eqns", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Singlet", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"XS", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"XY", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"XA", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"SY", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"SA", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"YY", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"AA", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"YA", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"XBAR", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"BB", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"TotS", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"XB", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"XZ", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"SB", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"SZ", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"YB", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"YZ", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"AB", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"AZ", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"BBA", "[", 
        RowBox[{"u", ",", "v"}], "]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"MatrixForm", "[", 
       RowBox[{
       "matrix", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
       "]"}], ".", 
      RowBox[{"MatrixForm", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Singlet", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"XS", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"XY", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"XA", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"SY", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"SA", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"YY", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"AA", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"YA", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"XBAR", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"BB", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"TotS", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"XB", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"XZ", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"SB", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"SZ", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"YB", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"YZ", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"AB", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"AZ", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"BBA", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], "}"}], "]"}]}], "\[Equal]", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{
      "matrix", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      "]"}]}], "]"}], "/.", "\[VeryThinSpace]", 
   RowBox[{
    RowBox[{"BBA", "[", 
     RowBox[{"u", ",", "v"}], "]"}], "\[Rule]", 
    RowBox[{"BZ", "[", 
     RowBox[{"u", ",", "v"}], "]"}]}]}], "/.", "\[VeryThinSpace]", 
  RowBox[{
   RowBox[{"Singlet", "[", 
    RowBox[{"u", ",", "v"}], "]"}], "\[Rule]", 
   RowBox[{"S", "[", 
    RowBox[{"u", ",", "v"}], "]"}]}]}]}], "Code",
 CellChangeTimes->{{3.8274222385249476`*^9, 3.8274222470091634`*^9}, {
   3.8274222889022446`*^9, 3.8274222901948347`*^9}, {3.827422343506866*^9, 
   3.8274223543070383`*^9}, {3.827422399206363*^9, 3.827422403295437*^9}, {
   3.8274224913994656`*^9, 3.8274225042954273`*^9}, {3.8274225681775637`*^9, 
   3.827422708916195*^9}, {3.827422740588294*^9, 3.8274227465275617`*^9}, {
   3.827422842780571*^9, 3.8274228560626183`*^9}, {3.827422892125704*^9, 
   3.827422902771902*^9}, {3.8274263034785824`*^9, 3.827426320750984*^9}, {
   3.8274269088073406`*^9, 3.827427002608101*^9}, {3.82742851263601*^9, 
   3.8274286568345404`*^9}, {3.8381059069357834`*^9, 3.838105910277882*^9}, {
   3.8381059824798527`*^9, 3.838105986486125*^9}, {3.8381060282836866`*^9, 
   3.8381060704360065`*^9}, {3.8381061756930723`*^9, 3.838106398953786*^9}, {
   3.838106458945294*^9, 3.838106459601919*^9}, {3.8381066566781845`*^9, 
   3.8381067300946317`*^9}, {3.8381068354179897`*^9, 3.838106920251787*^9}, {
   3.838106958695684*^9, 3.8381070664943123`*^9}, {3.838107360272357*^9, 
   3.8381074189597654`*^9}, {3.8381114017725544`*^9, 3.838111542608083*^9}, {
   3.8381115936310773`*^9, 3.838111597119135*^9}, {3.838111648839745*^9, 
   3.8381116712480145`*^9}, {3.8381117034399242`*^9, 
   3.8381117879463644`*^9}, {3.838111825639761*^9, 3.8381118617127895`*^9}, {
   3.8381119683263626`*^9, 3.8381119778474817`*^9}, {3.8381120230312324`*^9, 
   3.8381120264979134`*^9}, {3.8381120849311924`*^9, 
   3.8381121103815465`*^9}, {3.8381124532875957`*^9, 
   3.8381124654293337`*^9}, {3.838112529503995*^9, 3.838112548078794*^9}, 
   3.8381125841366835`*^9, {3.8381126589544735`*^9, 3.8381126642346325`*^9}, {
   3.838112694262515*^9, 3.8381127195633636`*^9}, {3.838112769179763*^9, 
   3.838112774526297*^9}, {3.8381130124280076`*^9, 3.8381130505446377`*^9}, {
   3.8381131510463705`*^9, 3.838113242461441*^9}, {3.838113284721153*^9, 
   3.8381132853878264`*^9}, {3.83811340016698*^9, 3.838113401353839*^9}, {
   3.8381134918290763`*^9, 3.838113554112439*^9}, {3.8381135863730164`*^9, 
   3.838113594321871*^9}, {3.8381136504376526`*^9, 3.8381136518269567`*^9}, {
   3.838113713288313*^9, 3.838113713883873*^9}, {3.838113840079931*^9, 
   3.8381138463869467`*^9}, {3.8382813325693293`*^9, 
   3.8382813418274727`*^9}, {3.8430392582064753`*^9, 
   3.8430392838394957`*^9}, {3.8430393413567295`*^9, 3.843039379714594*^9}, {
   3.846745589380617*^9, 3.8467456363264055`*^9}, {3.8467457772407928`*^9, 
   3.8467458064298954`*^9}, {3.846745856999295*^9, 3.846745863802865*^9}, 
   3.8467459632753115`*^9, 3.846745994745403*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"mm", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "nn"}], ")"}]}], "-", 
           RowBox[{"4", " ", "nn"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "nn"}], ")"}]}], 
        RowBox[{"mm", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], "0", 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "mm", "+", 
           SuperscriptBox["mm", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], "0", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "mm"}], ")"}], " ", "mm", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"4", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], "0", "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["mm", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["mm", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], "0", "0", "0"},
       {
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "nn"}], ")"}], " ", "nn"}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "nn"}], ")"}], " ", "nn"}], "0", 
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "nn"}], ")"}], " ", "nn"}], "0", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SuperscriptBox["mm", "2"]}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "nn"}], ")"}], " ", "nn"}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["mm", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "nn"}], ")"}], " ", "nn"}], 
        RowBox[{
         SuperscriptBox["mm", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "nn"}], ")"}], " ", "nn"}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "nn"}], ")"}], " ", "nn"}], "0", "0", "0",
         "0", "0", "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"4", " ", "nn", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"14", " ", "nn"}], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox["nn", "2"]}], "+", 
         SuperscriptBox["nn", "3"]}], 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "mm"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "nn"}], ")"}], " ", "nn"}], "0", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "mm"}], ")"}], " ", "nn", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "nn"}], ")"}], " ", "nn"}], "0", "0", 
        RowBox[{"mm", " ", "nn", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"4", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "mm"}], " ", "nn", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"4", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{"mm", " ", "nn", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "mm"}], " ", "nn", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "mm"}], ")"}], " ", "mm", " ", "nn", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "mm"}], ")"}]}], " ", "mm", " ", "nn", 
         " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], "0", "0", "0"},
       {"0", "0", 
        RowBox[{"2", "-", "nn"}], "0", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "nn"}], "+", 
         SuperscriptBox["nn", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"4", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], "0", 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{"mm", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], "0", 
        RowBox[{
         RowBox[{"-", "mm"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], "0"},
       {"0", "0", 
        RowBox[{"2", "-", "nn"}], 
        RowBox[{
         RowBox[{"-", "2"}], "+", "nn"}], 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "nn"}], "+", 
         SuperscriptBox["nn", "2"]}], 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", "nn"}], "-", 
         SuperscriptBox["nn", "2"]}], "0", "0", "0", "0", "0", "0", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"4", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"4", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], "0", "0", "0"},
       {"0", "0", "1", "1", 
        RowBox[{"1", "-", "nn"}], 
        RowBox[{"1", "-", "nn"}], "0", "0", "0", "0", "0", "0", "0", "0", "0",
         "0", 
        RowBox[{"mm", "-", 
         RowBox[{"mm", " ", "nn"}]}], 
        RowBox[{"mm", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "nn"}], ")"}]}], 
        RowBox[{"mm", "-", 
         RowBox[{"mm", " ", "nn"}]}], 
        RowBox[{"mm", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "nn"}], ")"}]}], "0"},
       {
        RowBox[{"4", " ", "nn", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], "0", "0", "0", "0", "0", "0",
         "0", 
        RowBox[{"4", " ", "nn"}], 
        RowBox[{
         RowBox[{"-", "8"}], " ", 
         SuperscriptBox["mm", "2"], " ", "nn", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["mm", "2"]}], " ", "nn", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], "0", "0", "0", "0", "0", "0",
         "0", "0", 
        RowBox[{"4", " ", 
         SuperscriptBox["mm", "2"], " ", "nn", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}]},
       {
        RowBox[{"4", " ", "nn", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], "0", "0", "0", "0", "0", "0",
         "0", 
        RowBox[{"4", " ", "nn"}], "0", 
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["mm", "2"], " ", "nn", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "2"}], " ", "mm", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "nn"}], ")"}], " ", "nn"}], 
        RowBox[{
         RowBox[{"-", "2"}], " ", "mm", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "nn"}], ")"}], " ", "nn"}], 
        RowBox[{"2", " ", "mm", " ", "nn", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{"2", " ", "mm", " ", "nn", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], "0", "0", "0", "0", 
        RowBox[{"4", " ", 
         SuperscriptBox["mm", "2"], " ", "nn", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 21}, 0, {
       1, {{0, 9, 17, 28, 35, 45, 53, 59, 68}, {{5}, {4}, {10}, {2}, {3}, {
         9}, {17}, {7}, {18}, {8}, {1}, {5}, {10}, {2}, {3}, {9}, {7}, {15}, {
         1}, {5}, {16}, {13}, {10}, {2}, {3}, {14}, {17}, {18}, {20}, {5}, {
         16}, {3}, {14}, {17}, {18}, {6}, {15}, {5}, {16}, {4}, {13}, {3}, {
         14}, {17}, {18}, {19}, {20}, {6}, {5}, {4}, {3}, {17}, {18}, {11}, {
         21}, {1}, {12}, {10}, {2}, {21}, {15}, {1}, {16}, {12}, {13}, {10}, {
         2}, {14}}}, {(-2) (2 - 
          3 $CellContext`nn + $CellContext`nn^2), $CellContext`mm (2 - 
          3 $CellContext`nn + $CellContext`nn^2), 
         4 (3 - 4 $CellContext`nn + $CellContext`nn^2), 
         2 (2 - 3 $CellContext`nn + $CellContext`nn^2), (
          6 + $CellContext`mm (-1 + $CellContext`nn) - 
          4 $CellContext`nn) (-2 + $CellContext`nn), (-1 + $CellContext`mm) \
$CellContext`mm (2 - 
          3 $CellContext`nn + $CellContext`nn^2), (-2) $CellContext`mm^2 (2 - 
          3 $CellContext`nn + $CellContext`nn^2), (-2) (-2 + $CellContext`mm + \
$CellContext`mm^2) (2 - 3 $CellContext`nn + $CellContext`nn^2), 
         2 $CellContext`mm^2 (2 - 
          3 $CellContext`nn + $CellContext`nn^2), -$CellContext`mm^2 (-1 + \
$CellContext`nn) $CellContext`nn, 
         8 (-1 + $CellContext`nn) $CellContext`nn, (-4) (-1 + \
$CellContext`nn) $CellContext`nn, 4 (-3 + $CellContext`nn) $CellContext`nn, 
         4 (2 - 3 $CellContext`nn + $CellContext`nn^2), (-4) (-2 + \
$CellContext`nn) $CellContext`nn, $CellContext`mm^2 (-1 + $CellContext`nn) \
$CellContext`nn, -(-4 + $CellContext`mm^2) (-1 + $CellContext`nn) \
$CellContext`nn, $CellContext`mm $CellContext`nn (2 - 
          3 $CellContext`nn + $CellContext`nn^2), 
         4 $CellContext`nn (2 - 
          3 $CellContext`nn + $CellContext`nn^2), (-1 + $CellContext`mm) \
$CellContext`nn (2 - 
          3 $CellContext`nn + $CellContext`nn^2), -$CellContext`mm \
$CellContext`nn (2 - 
          
          3 $CellContext`nn + $CellContext`nn^2), $CellContext`mm \
$CellContext`nn (3 - 
          4 $CellContext`nn + $CellContext`nn^2), (-2) (-3 + $CellContext`nn) \
$CellContext`nn, -8 + 14 $CellContext`nn - 
         7 $CellContext`nn^2 + $CellContext`nn^3, -(-1 + $CellContext`mm) (-2 + \
$CellContext`nn) $CellContext`nn, -$CellContext`mm $CellContext`nn (3 - 
          4 $CellContext`nn + $CellContext`nn^2), (-1 + $CellContext`mm) \
$CellContext`mm $CellContext`nn (2 - 
          3 $CellContext`nn + $CellContext`nn^2), -(-1 + $CellContext`mm) \
$CellContext`mm $CellContext`nn (2 - 
          3 $CellContext`nn + $CellContext`nn^2), -$CellContext`mm (2 - 
          3 $CellContext`nn + $CellContext`nn^2), 2 - 
         3 $CellContext`nn + $CellContext`nn^2, (-2) (2 - 
          3 $CellContext`nn + $CellContext`nn^2), 
         2 - $CellContext`nn, (-2) (3 - 
          4 $CellContext`nn + $CellContext`nn^2), $CellContext`mm (2 - 
          3 $CellContext`nn + $CellContext`nn^2), 
         2 (2 - 3 $CellContext`nn + $CellContext`nn^2), -2 + 
         3 $CellContext`nn - $CellContext`nn^2, 
         2 (2 - 3 $CellContext`nn + $CellContext`nn^2), 2 - 
         3 $CellContext`nn + $CellContext`nn^2, (-2) (2 - 
          3 $CellContext`nn + $CellContext`nn^2), -2 + $CellContext`nn, 
         2 (3 - 4 $CellContext`nn + $CellContext`nn^2), 
         2 - $CellContext`nn, (-2) (3 - 
          4 $CellContext`nn + $CellContext`nn^2), (-2) (2 - 
          3 $CellContext`nn + $CellContext`nn^2), 
         2 (2 - 3 $CellContext`nn + $CellContext`nn^2), $CellContext`mm - \
$CellContext`mm $CellContext`nn, $CellContext`mm (-1 + $CellContext`nn), 
         1 - $CellContext`nn, 1 - $CellContext`nn, 1, 
         1, $CellContext`mm - $CellContext`mm $CellContext`nn, \
$CellContext`mm (-1 + $CellContext`nn), (-8) $CellContext`mm^2 \
$CellContext`nn (2 - 3 $CellContext`nn + $CellContext`nn^2), 
         4 $CellContext`mm^2 $CellContext`nn (2 - 
          3 $CellContext`nn + $CellContext`nn^2), 
         4 $CellContext`nn (2 - 
          3 $CellContext`nn + $CellContext`nn^2), -$CellContext`mm^2 \
$CellContext`nn (2 - 3 $CellContext`nn + $CellContext`nn^2), 
         4 $CellContext`nn, (-4) (2 - 3 $CellContext`nn + $CellContext`nn^2), 
         4 $CellContext`mm^2 $CellContext`nn (2 - 
          3 $CellContext`nn + $CellContext`nn^2), 
         2 $CellContext`mm $CellContext`nn (2 - 
          3 $CellContext`nn + $CellContext`nn^2), 
         4 $CellContext`nn (2 - 3 $CellContext`nn + $CellContext`nn^2), 
         2 $CellContext`mm $CellContext`nn (2 - 
          3 $CellContext`nn + $CellContext`nn^2), (-3) $CellContext`mm^2 \
$CellContext`nn (2 - 
          3 $CellContext`nn + $CellContext`nn^2), (-2) $CellContext`mm (-1 + \
$CellContext`nn) $CellContext`nn, 
         4 $CellContext`nn, (-4) (2 - 
          3 $CellContext`nn + $CellContext`nn^2), (-2) $CellContext`mm (-1 + \
$CellContext`nn) $CellContext`nn}}]]]], ".", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         RowBox[{"S", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"XS", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"XY", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"XA", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"SY", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"SA", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"YY", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"AA", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"YA", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"XBAR", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"BB", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"TotS", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"XB", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"XZ", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"SB", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"SZ", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"YB", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"YZ", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"AB", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"AZ", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"BZ", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "\[Equal]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", 
    TagBox[GridBox[{
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.5599999999999999]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     Column], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[
     SparseArray[Automatic, {8}, 0, {1, {{0, 0}, {}}, {}}]]]]}]], "Output",
 CellChangeTimes->{
  3.838112950927866*^9, 3.8381130225465703`*^9, {3.8381131864889364`*^9, 
   3.8381132452120905`*^9}, 3.83811328892957*^9, 3.8381134044380646`*^9, {
   3.838113503795555*^9, 3.838113526335037*^9}, 3.8381135602710023`*^9, 
   3.8381135993295603`*^9, 3.8381136554621*^9, 3.838113716994976*^9, 
   3.8381138505448775`*^9, 3.838281345204161*^9, 3.843039287614669*^9, 
   3.8467456375206733`*^9, {3.846745778378049*^9, 3.846745807673168*^9}, 
   3.8467459328654885`*^9, 3.846745971437154*^9, 3.8467462829356656`*^9, 
   3.846746676909028*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Sum", " ", "rules", " ", "that", " ", 
   RowBox[{"have", " ", ":", " ", 
    RowBox[{"Convolved", " ", "Blocks", " ", "Minus"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8381128656451845`*^9, 3.8381129451957583`*^9}, 
   3.8467465847114162`*^9, {3.8467467174635687`*^9, 3.8467467236237984`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"a9", ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                InterpretationBox[
                 StyleBox["nn",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`nn,
                 Editable->False]}], ")"}]}]]}], 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["v",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v,
             Editable->False], 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"12", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XBAR",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XBAR,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XBAR",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XBAR,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False]}], ")"}]}]], 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["u",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`u,
             Editable->False], 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"12", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XBAR",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XBAR,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XBAR",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XBAR,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}]}], ")"}]}]}], ")"}], "/", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["v",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`v,
          Editable->False], 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]]}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox["mm", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "nn"}], ")"}]}], ")"}]}], ")"}]}], "/.", 
      RowBox[{
       SuperscriptBox["u", "\[CapitalDelta]"], "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Singlet", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XBAR", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"TotS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BBA", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"a10", ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False]}], ")"}], " ", 
             InterpretationBox[
              StyleBox["mm",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`mm,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False]}], ")"}]}]], 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["v",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v,
             Editable->False], 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "24"}], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["TotS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`TotS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["TotS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`TotS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"12", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"6", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XBAR",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XBAR,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"20", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"10", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"12", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"6", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"12", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"6", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"20", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"10", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False]}], ")"}], " ", 
             InterpretationBox[
              StyleBox["mm",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`mm,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False]}], ")"}]}]], 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["u",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`u,
             Editable->False], 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "24"}], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["TotS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`TotS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["TotS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`TotS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"12", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"6", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XBAR",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XBAR,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"20", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"10", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"12", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"6", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"12", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"6", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"20", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"10", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}]}], ")"}]}]}], ")"}], "/", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["v",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`v,
          Editable->False], 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]]}], "/", 
       RowBox[{"(", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "mm"}], ")"}], " ", "mm", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "nn"}], ")"}]}]], ")"}]}], "/.", 
      RowBox[{
       SuperscriptBox["u", "\[CapitalDelta]"], "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Singlet", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XBAR", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"TotS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BBA", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{"a11", ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["v",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v,
               Editable->False], 
              InterpretationBox[
               StyleBox["\[CapitalDelta]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[CapitalDelta],
               Editable->False]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                InterpretationBox[
                 StyleBox["XA",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`XA,
                 Editable->False], "[", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["u",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`u,
                  Editable->False], ",", 
                 InterpretationBox[
                  StyleBox["v",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v,
                  Editable->False]}], "]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["XB",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`XB,
                  Editable->False], "[", 
                 RowBox[{
                  InterpretationBox[
                   StyleBox["u",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`u,
                   Editable->False], ",", 
                  InterpretationBox[
                   StyleBox["v",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`v,
                   Editable->False]}], "]"}]}], "-", 
               RowBox[{
                InterpretationBox[
                 StyleBox["XY",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`XY,
                 Editable->False], "[", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["u",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`u,
                  Editable->False], ",", 
                 InterpretationBox[
                  StyleBox["v",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v,
                  Editable->False]}], "]"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["XZ",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`XZ,
                  Editable->False], "[", 
                 RowBox[{
                  InterpretationBox[
                   StyleBox["u",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`u,
                   Editable->False], ",", 
                  InterpretationBox[
                   StyleBox["v",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`v,
                   Editable->False]}], "]"}]}], "-", 
               RowBox[{
                InterpretationBox[
                 StyleBox["YA",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`YA,
                 Editable->False], "[", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["u",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`u,
                  Editable->False], ",", 
                 InterpretationBox[
                  StyleBox["v",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v,
                  Editable->False]}], "]"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["YB",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`YB,
                  Editable->False], "[", 
                 RowBox[{
                  InterpretationBox[
                   StyleBox["u",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`u,
                   Editable->False], ",", 
                  InterpretationBox[
                   StyleBox["v",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`v,
                   Editable->False]}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["YY",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`YY,
                  Editable->False], "[", 
                 RowBox[{
                  InterpretationBox[
                   StyleBox["u",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`u,
                   Editable->False], ",", 
                  InterpretationBox[
                   StyleBox["v",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`v,
                   Editable->False]}], "]"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["YZ",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`YZ,
                  Editable->False], "[", 
                 RowBox[{
                  InterpretationBox[
                   StyleBox["u",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`u,
                   Editable->False], ",", 
                  InterpretationBox[
                   StyleBox["v",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`v,
                   Editable->False]}], "]"}]}]}], ")"}]}], 
            InterpretationBox[
             StyleBox["mm",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`mm,
             Editable->False]]}], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["u",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`u,
              Editable->False], 
             InterpretationBox[
              StyleBox["\[CapitalDelta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[CapitalDelta],
              Editable->False]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               InterpretationBox[
                StyleBox["XA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["XB",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`XB,
                 Editable->False], "[", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["v",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v,
                  Editable->False], ",", 
                 InterpretationBox[
                  StyleBox["u",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`u,
                  Editable->False]}], "]"}]}], "-", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["XZ",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`XZ,
                 Editable->False], "[", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["v",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v,
                  Editable->False], ",", 
                 InterpretationBox[
                  StyleBox["u",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`u,
                  Editable->False]}], "]"}]}], "-", 
              RowBox[{
               InterpretationBox[
                StyleBox["YA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["YB",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`YB,
                 Editable->False], "[", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["v",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v,
                  Editable->False], ",", 
                 InterpretationBox[
                  StyleBox["u",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`u,
                  Editable->False]}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["YY",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`YY,
                 Editable->False], "[", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["v",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v,
                  Editable->False], ",", 
                 InterpretationBox[
                  StyleBox["u",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`u,
                  Editable->False]}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["YZ",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`YZ,
                 Editable->False], "[", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["v",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v,
                  Editable->False], ",", 
                 InterpretationBox[
                  StyleBox["u",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`u,
                  Editable->False]}], "]"}]}]}], ")"}]}], 
           InterpretationBox[
            StyleBox["mm",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`mm,
            Editable->False]]}], ")"}], "/", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["v",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`v,
          Editable->False], 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]]}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "/", "mm"}], ")"}]}], "/.", 
      RowBox[{
       SuperscriptBox["u", "\[CapitalDelta]"], "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Singlet", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XBAR", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"TotS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BBA", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{"a12", ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["v",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v,
            Editable->False], 
           InterpretationBox[
            StyleBox["\[CapitalDelta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[CapitalDelta],
            Editable->False]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             InterpretationBox[
              StyleBox["AA",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`AA,
              Editable->False], "[", 
             RowBox[{
              InterpretationBox[
               StyleBox["u",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`u,
               Editable->False], ",", 
              InterpretationBox[
               StyleBox["v",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v,
               Editable->False]}], "]"}], "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["YA",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`YA,
              Editable->False], "[", 
             RowBox[{
              InterpretationBox[
               StyleBox["u",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`u,
               Editable->False], ",", 
              InterpretationBox[
               StyleBox["v",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v,
               Editable->False]}], "]"}], "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["YY",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`YY,
              Editable->False], "[", 
             RowBox[{
              InterpretationBox[
               StyleBox["u",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`u,
               Editable->False], ",", 
              InterpretationBox[
               StyleBox["v",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v,
               Editable->False]}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["u",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`u,
            Editable->False], 
           InterpretationBox[
            StyleBox["\[CapitalDelta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[CapitalDelta],
            Editable->False]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{
              InterpretationBox[
               StyleBox["AA",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`AA,
               Editable->False], "[", 
              RowBox[{
               InterpretationBox[
                StyleBox["v",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v,
                Editable->False], ",", 
               InterpretationBox[
                StyleBox["u",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`u,
                Editable->False]}], "]"}]}], "-", 
            RowBox[{
             InterpretationBox[
              StyleBox["YA",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`YA,
              Editable->False], "[", 
             RowBox[{
              InterpretationBox[
               StyleBox["v",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v,
               Editable->False], ",", 
              InterpretationBox[
               StyleBox["u",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`u,
               Editable->False]}], "]"}], "-", 
            RowBox[{
             InterpretationBox[
              StyleBox["YY",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`YY,
              Editable->False], "[", 
             RowBox[{
              InterpretationBox[
               StyleBox["v",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v,
               Editable->False], ",", 
              InterpretationBox[
               StyleBox["u",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`u,
               Editable->False]}], "]"}]}], ")"}]}]}], ")"}], "/", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["v",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v,
         Editable->False], 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False]]}], "/.", 
      RowBox[{
       SuperscriptBox["u", "\[CapitalDelta]"], "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Singlet", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XBAR", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"TotS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BBA", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"a13", ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                InterpretationBox[
                 StyleBox["nn",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`nn,
                 Editable->False]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["nn",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`nn,
                 Editable->False]}], ")"}]}]]}], 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["v",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v,
             Editable->False], 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["TotS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`TotS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"18", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["TotS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`TotS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["TotS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`TotS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"6", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"9", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XBAR",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XBAR,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XBAR",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XBAR,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"10", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"15", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"5", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"6", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"9", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"10", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"15", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"5", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False]}], ")"}]}]], 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["u",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`u,
             Editable->False], 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["TotS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`TotS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"18", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["TotS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`TotS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["TotS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`TotS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"6", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"9", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XBAR",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XBAR,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XBAR",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XBAR,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"10", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"15", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"5", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"6", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"9", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"10", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"15", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"5", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}]}], ")"}]}]}], ")"}], "/", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["v",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`v,
          Editable->False], 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]]}], "/", 
       RowBox[{"(", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["mm", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "nn"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "nn"}], ")"}]}]], ")"}]}], "/.", 
      RowBox[{
       SuperscriptBox["u", "\[CapitalDelta]"], "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Singlet", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XBAR", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"TotS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BBA", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{"a14", ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{
             InterpretationBox[
              StyleBox["mm",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`mm,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False]}], ")"}]}]], 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["v",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v,
             Editable->False], 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             InterpretationBox[
              StyleBox["mm",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`mm,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False]}], ")"}]}]], 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["u",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`u,
             Editable->False], 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}]}], ")"}]}]}], ")"}], "/", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["v",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`v,
          Editable->False], 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]]}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"mm", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "nn"}], ")"}]}], ")"}]}], ")"}]}], "/.", 
      RowBox[{
       SuperscriptBox["u", "\[CapitalDelta]"], "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Singlet", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XBAR", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"TotS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BBA", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"a15", ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                InterpretationBox[
                 StyleBox["nn",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`nn,
                 Editable->False]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["nn",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`nn,
                 Editable->False]}], ")"}]}]]}], 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["v",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v,
             Editable->False], 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["AZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`AZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["AZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`AZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["AZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`AZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"16", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"24", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["TotS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`TotS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"18", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["TotS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`TotS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["TotS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`TotS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XBAR",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XBAR,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XBAR",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XBAR,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"8", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False]}], ")"}]}]], 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["u",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`u,
             Editable->False], 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["AZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`AZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["AZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`AZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["AZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`AZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"16", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"24", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["TotS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`TotS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"18", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["TotS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`TotS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["TotS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`TotS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XBAR",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XBAR,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XBAR",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XBAR,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"8", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}]}], ")"}]}]}], ")"}], " ", "/", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["v",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`v,
          Editable->False], 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]]}], "/", 
       RowBox[{"(", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["mm", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "nn"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "nn"}], ")"}]}]]}], ")"}]}], "/.", 
      RowBox[{
       SuperscriptBox["u", "\[CapitalDelta]"], "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Singlet", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XBAR", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"TotS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BBA", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"a16", ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["nn",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`nn,
                 Editable->False]}], ")"}]}]]}], 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["v",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v,
             Editable->False], 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               InterpretationBox[
                StyleBox["SA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox["SY",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`SY,
               Editable->False], "[", 
              RowBox[{
               InterpretationBox[
                StyleBox["u",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`u,
                Editable->False], ",", 
               InterpretationBox[
                StyleBox["v",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v,
                Editable->False]}], "]"}], "-", 
             RowBox[{
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{
              InterpretationBox[
               StyleBox["XA",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`XA,
               Editable->False], "[", 
              RowBox[{
               InterpretationBox[
                StyleBox["u",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`u,
                Editable->False], ",", 
               InterpretationBox[
                StyleBox["v",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v,
                Editable->False]}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox["XY",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`XY,
               Editable->False], "[", 
              RowBox[{
               InterpretationBox[
                StyleBox["u",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`u,
                Editable->False], ",", 
               InterpretationBox[
                StyleBox["v",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v,
                Editable->False]}], "]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox["mm",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`mm,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False]}], ")"}]}]], 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["u",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`u,
             Editable->False], 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               InterpretationBox[
                StyleBox["SA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox["SY",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`SY,
               Editable->False], "[", 
              RowBox[{
               InterpretationBox[
                StyleBox["v",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v,
                Editable->False], ",", 
               InterpretationBox[
                StyleBox["u",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`u,
                Editable->False]}], "]"}], "-", 
             RowBox[{
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SY",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SY,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{
              InterpretationBox[
               StyleBox["XA",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`XA,
               Editable->False], "[", 
              RowBox[{
               InterpretationBox[
                StyleBox["v",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v,
                Editable->False], ",", 
               InterpretationBox[
                StyleBox["u",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`u,
                Editable->False]}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox["XY",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`XY,
               Editable->False], "[", 
              RowBox[{
               InterpretationBox[
                StyleBox["v",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v,
                Editable->False], ",", 
               InterpretationBox[
                StyleBox["u",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`u,
                Editable->False]}], "]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["YZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`YZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}]}], ")"}]}]}], ")"}], "/", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["v",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`v,
          Editable->False], 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]]}], "/", 
       RowBox[{"(", 
        FractionBox["1", 
         RowBox[{"2", " ", "mm", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "nn"}], ")"}]}]], ")"}]}], "/.", 
      RowBox[{
       SuperscriptBox["u", "\[CapitalDelta]"], "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Singlet", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XBAR", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"TotS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BBA", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"a17", ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["v",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v,
            Editable->False], 
           InterpretationBox[
            StyleBox["\[CapitalDelta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[CapitalDelta],
            Editable->False]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             InterpretationBox[
              StyleBox["AB",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`AB,
              Editable->False], "[", 
             RowBox[{
              InterpretationBox[
               StyleBox["u",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`u,
               Editable->False], ",", 
              InterpretationBox[
               StyleBox["v",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v,
               Editable->False]}], "]"}], "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["AZ",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`AZ,
              Editable->False], "[", 
             RowBox[{
              InterpretationBox[
               StyleBox["u",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`u,
               Editable->False], ",", 
              InterpretationBox[
               StyleBox["v",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v,
               Editable->False]}], "]"}], "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["YB",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`YB,
              Editable->False], "[", 
             RowBox[{
              InterpretationBox[
               StyleBox["u",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`u,
               Editable->False], ",", 
              InterpretationBox[
               StyleBox["v",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v,
               Editable->False]}], "]"}], "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["YZ",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`YZ,
              Editable->False], "[", 
             RowBox[{
              InterpretationBox[
               StyleBox["u",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`u,
               Editable->False], ",", 
              InterpretationBox[
               StyleBox["v",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v,
               Editable->False]}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["u",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`u,
            Editable->False], 
           InterpretationBox[
            StyleBox["\[CapitalDelta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[CapitalDelta],
            Editable->False]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{
              InterpretationBox[
               StyleBox["AB",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`AB,
               Editable->False], "[", 
              RowBox[{
               InterpretationBox[
                StyleBox["v",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v,
                Editable->False], ",", 
               InterpretationBox[
                StyleBox["u",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`u,
                Editable->False]}], "]"}]}], "-", 
            RowBox[{
             InterpretationBox[
              StyleBox["AZ",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`AZ,
              Editable->False], "[", 
             RowBox[{
              InterpretationBox[
               StyleBox["v",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v,
               Editable->False], ",", 
              InterpretationBox[
               StyleBox["u",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`u,
               Editable->False]}], "]"}], "-", 
            RowBox[{
             InterpretationBox[
              StyleBox["YB",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`YB,
              Editable->False], "[", 
             RowBox[{
              InterpretationBox[
               StyleBox["v",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v,
               Editable->False], ",", 
              InterpretationBox[
               StyleBox["u",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`u,
               Editable->False]}], "]"}], "-", 
            RowBox[{
             InterpretationBox[
              StyleBox["YZ",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`YZ,
              Editable->False], "[", 
             RowBox[{
              InterpretationBox[
               StyleBox["v",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v,
               Editable->False], ",", 
              InterpretationBox[
               StyleBox["u",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`u,
               Editable->False]}], "]"}]}], ")"}]}]}], ")"}], "/", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["v",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v,
         Editable->False], 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False]]}], "/.", 
      RowBox[{
       SuperscriptBox["u", "\[CapitalDelta]"], "\[Rule]", "0"}]}], " ", "]"}],
     ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Singlet", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XBAR", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"TotS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BBA", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"a18", ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False]}], ")"}], " ", 
             InterpretationBox[
              StyleBox["nn",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`nn,
              Editable->False]}]], 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["v",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v,
             Editable->False], 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Singlet",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Singlet,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Singlet",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Singlet,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "3"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Singlet",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Singlet,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"12", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "3"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["TotS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`TotS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["TotS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`TotS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "3"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["TotS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`TotS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XBAR",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XBAR,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"6", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False]}], ")"}], " ", 
             InterpretationBox[
              StyleBox["nn",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`nn,
              Editable->False]}]], 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["u",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`u,
             Editable->False], 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Singlet",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Singlet,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Singlet",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Singlet,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "3"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Singlet",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Singlet,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"12", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "3"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["SZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`SZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["TotS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`TotS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["TotS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`TotS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "3"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["TotS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`TotS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XBAR",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XBAR,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"6", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}]}], ")"}]}]}], ")"}], "/", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["v",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`v,
          Editable->False], 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]]}], "/", 
       RowBox[{"(", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SuperscriptBox["mm", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "nn"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "nn"}], ")"}], " ", "nn"}]], ")"}]}], "/.", 
      RowBox[{
       SuperscriptBox["u", "\[CapitalDelta]"], "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Singlet", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XBAR", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"TotS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BBA", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{"a19", ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["v",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v,
               Editable->False], 
              InterpretationBox[
               StyleBox["\[CapitalDelta]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[CapitalDelta],
               Editable->False]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["SB",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`SB,
                  Editable->False], "[", 
                 RowBox[{
                  InterpretationBox[
                   StyleBox["u",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`u,
                   Editable->False], ",", 
                  InterpretationBox[
                   StyleBox["v",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`v,
                   Editable->False]}], "]"}]}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["nn",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`nn,
                 Editable->False], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["SB",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`SB,
                  Editable->False], "[", 
                 RowBox[{
                  InterpretationBox[
                   StyleBox["u",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`u,
                   Editable->False], ",", 
                  InterpretationBox[
                   StyleBox["v",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`v,
                   Editable->False]}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["SZ",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`SZ,
                  Editable->False], "[", 
                 RowBox[{
                  InterpretationBox[
                   StyleBox["u",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`u,
                   Editable->False], ",", 
                  InterpretationBox[
                   StyleBox["v",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`v,
                   Editable->False]}], "]"}]}], "-", 
               RowBox[{
                InterpretationBox[
                 StyleBox["nn",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`nn,
                 Editable->False], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["SZ",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`SZ,
                  Editable->False], "[", 
                 RowBox[{
                  InterpretationBox[
                   StyleBox["u",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`u,
                   Editable->False], ",", 
                  InterpretationBox[
                   StyleBox["v",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`v,
                   Editable->False]}], "]"}]}], "-", 
               RowBox[{
                InterpretationBox[
                 StyleBox["XB",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`XB,
                 Editable->False], "[", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["u",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`u,
                  Editable->False], ",", 
                 InterpretationBox[
                  StyleBox["v",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v,
                  Editable->False]}], "]"}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["XZ",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`XZ,
                 Editable->False], "[", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["u",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`u,
                  Editable->False], ",", 
                 InterpretationBox[
                  StyleBox["v",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v,
                  Editable->False]}], "]"}]}], ")"}]}], 
            RowBox[{
             InterpretationBox[
              StyleBox["mm",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`mm,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False]}], ")"}]}]]}], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["u",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`u,
              Editable->False], 
             InterpretationBox[
              StyleBox["\[CapitalDelta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[CapitalDelta],
              Editable->False]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["SB",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`SB,
                 Editable->False], "[", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["v",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v,
                  Editable->False], ",", 
                 InterpretationBox[
                  StyleBox["u",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`u,
                  Editable->False]}], "]"}]}], "+", 
              RowBox[{
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["SB",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`SB,
                 Editable->False], "[", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["v",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v,
                  Editable->False], ",", 
                 InterpretationBox[
                  StyleBox["u",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`u,
                  Editable->False]}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["SZ",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`SZ,
                 Editable->False], "[", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["v",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v,
                  Editable->False], ",", 
                 InterpretationBox[
                  StyleBox["u",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`u,
                  Editable->False]}], "]"}]}], "-", 
              RowBox[{
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["SZ",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`SZ,
                 Editable->False], "[", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["v",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v,
                  Editable->False], ",", 
                 InterpretationBox[
                  StyleBox["u",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`u,
                  Editable->False]}], "]"}]}], "-", 
              RowBox[{
               InterpretationBox[
                StyleBox["XB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}], "+", 
              RowBox[{
               InterpretationBox[
                StyleBox["XZ",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XZ,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], ")"}]}], 
           RowBox[{
            InterpretationBox[
             StyleBox["mm",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`mm,
             Editable->False], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False]}], ")"}]}]]}], ")"}], "/", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["v",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`v,
          Editable->False], 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]]}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "/", 
         RowBox[{"(", 
          RowBox[{"mm", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "nn"}], ")"}]}], ")"}]}], ")"}]}], "/.", 
      RowBox[{
       SuperscriptBox["u", "\[CapitalDelta]"], "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Singlet", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XBAR", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"TotS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BBA", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"a20", ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                InterpretationBox[
                 StyleBox["nn",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`nn,
                 Editable->False]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["nn",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`nn,
                 Editable->False]}], ")"}], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False]}]]}], "4", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["v",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v,
             Editable->False], 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["BBA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`BBA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["BBA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`BBA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "3"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["BBA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`BBA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Singlet",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Singlet,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Singlet",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Singlet,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "3"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Singlet",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Singlet,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XBAR",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XBAR,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["mm",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`mm,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False]}], ")"}], " ", 
             InterpretationBox[
              StyleBox["nn",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`nn,
              Editable->False]}]], "4", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["u",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`u,
             Editable->False], 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["BBA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`BBA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["BBA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`BBA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["mm",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`mm,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "3"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["BBA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`BBA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Singlet",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Singlet,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Singlet",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Singlet,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "3"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Singlet",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Singlet,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XBAR",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XBAR,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox["nn",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`nn,
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["nn",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`nn,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["XS",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`XS,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}]}], ")"}]}]}], ")"}], "/", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["v",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`v,
          Editable->False], 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]]}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mm", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "nn"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "nn"}], ")"}], " ", "nn"}], ")"}]}], 
        ")"}]}], "/.", 
      RowBox[{
       SuperscriptBox["u", "\[CapitalDelta]"], "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Singlet", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XBAR", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"TotS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BBA", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"a21", ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["v",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v,
             Editable->False], 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["BB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`BB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["BBA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`BBA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox["TotS",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`TotS,
               Editable->False], "[", 
              RowBox[{
               InterpretationBox[
                StyleBox["u",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`u,
                Editable->False], ",", 
               InterpretationBox[
                StyleBox["v",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v,
                Editable->False]}], "]"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["u",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`u,
             Editable->False], 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["BB",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`BB,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["BBA",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`BBA,
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["v",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v,
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["u",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`u,
                 Editable->False]}], "]"}]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox["TotS",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`TotS,
               Editable->False], "[", 
              RowBox[{
               InterpretationBox[
                StyleBox["v",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v,
                Editable->False], ",", 
               InterpretationBox[
                StyleBox["u",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`u,
                Editable->False]}], "]"}]}], ")"}]}]}], ")"}], "/", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["v",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`v,
          Editable->False], 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]]}], "/", 
       RowBox[{"(", "2", ")"}]}], "/.", 
      RowBox[{
       SuperscriptBox["u", "\[CapitalDelta]"], "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Singlet", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YY", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YA", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XBAR", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"TotS", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"XZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"SZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"YZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"AZ", "[", 
       RowBox[{"u", ",", "v"}], "]"}], ",", 
      RowBox[{"BBA", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqns3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a9", "\[Equal]", "0"}], ",", 
     RowBox[{"a10", "\[Equal]", "0"}], ",", 
     RowBox[{"a11", "\[Equal]", "0"}], ",", 
     RowBox[{"a12", "\[Equal]", "0"}], ",", 
     RowBox[{"a13", "\[Equal]", "0"}], ",", 
     RowBox[{"a14", "\[Equal]", "0"}], ",", 
     RowBox[{"a15", "\[Equal]", "0"}], ",", 
     RowBox[{"a16", "\[Equal]", "0"}], ",", 
     RowBox[{"a17", "\[Equal]", "0"}], ",", 
     RowBox[{"a18", "\[Equal]", "0"}], ",", 
     RowBox[{"a19", "\[Equal]", "0"}], ",", 
     RowBox[{"a20", "\[Equal]", "0"}], ",", 
     RowBox[{"a21", "\[Equal]", "0"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"matrix3", "=", 
   RowBox[{"CoefficientArrays", "[", 
    RowBox[{"eqns3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Singlet", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"XS", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"XY", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"XA", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"SY", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"SA", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"YY", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"AA", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"YA", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"XBAR", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"BB", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"TotS", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"XB", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"XZ", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"SB", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"SZ", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"YB", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"YZ", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"AB", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"AZ", "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{"BBA", "[", 
        RowBox[{"u", ",", "v"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"MatrixForm", "[", 
       RowBox[{"matrix3", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}], ".", 
      RowBox[{"MatrixForm", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Singlet", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"XS", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"XY", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"XA", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"SY", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"SA", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"YY", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"AA", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"YA", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"XBAR", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"BB", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"TotS", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"XB", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"XZ", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"SB", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"SZ", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"YB", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"YZ", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"AB", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"AZ", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", 
         RowBox[{"BBA", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], "}"}], "]"}]}], "==", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{"matrix3", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"BBA", "[", 
     RowBox[{"u", ",", "v"}], "]"}], "->", 
    RowBox[{"BZ", "[", 
     RowBox[{"u", ",", "v"}], "]"}]}]}], "/.", 
  RowBox[{
   RowBox[{"Singlet", "[", 
    RowBox[{"u", ",", "v"}], "]"}], "\[Rule]", 
   RowBox[{"S", "[", 
    RowBox[{"u", ",", "v"}], "]"}]}]}]}], "Code",
 CellChangeTimes->{{3.8274223138459306`*^9, 3.8274223144649124`*^9}, {
   3.8274226020439053`*^9, 3.8274226052636895`*^9}, {3.82742651532972*^9, 
   3.827426575297638*^9}, {3.827426609066866*^9, 3.8274266996857653`*^9}, 
   3.8274268448773665`*^9, {3.8274270233492846`*^9, 3.827427131989002*^9}, 
   3.8274275899655924`*^9, {3.827428668533222*^9, 3.8274287215783663`*^9}, {
   3.838106749735222*^9, 3.8381068091025343`*^9}, {3.838110142414503*^9, 
   3.838110168234933*^9}, {3.8381101990482426`*^9, 3.838110442990141*^9}, {
   3.8381104783149347`*^9, 3.8381106610569506`*^9}, {3.8381107428234935`*^9, 
   3.8381107904177356`*^9}, {3.838114072166917*^9, 3.8381146177204895`*^9}, {
   3.8382780005233107`*^9, 3.8382780035262947`*^9}, {3.838278064624052*^9, 
   3.838278065332153*^9}, {3.838279351458*^9, 3.838279415653316*^9}, {
   3.8430393936545277`*^9, 3.8430394020228634`*^9}, {3.8467456829546413`*^9, 
   3.8467457510349116`*^9}, {3.846745829390083*^9, 3.8467458417768707`*^9}, {
   3.8467458871672187`*^9, 3.8467458957316403`*^9}, {3.8467465776778507`*^9, 
   3.846746666258132*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "nn"}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "mm"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "nn"}], ")"}]}], "0", "0", "0", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "mm"}], ")"}], " ", "mm", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "nn"}], ")"}]}], "0", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "mm"}], ")"}]}], " ", "mm", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "nn"}], ")"}]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "nn"}], ")"}]}], "0", "0", 
        RowBox[{"2", " ", "mm", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "nn"}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "2"}], " ", "mm", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "nn"}], ")"}]}], "0", "0", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "mm"}], ")"}], " ", "mm", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "nn"}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "mm"}], ")"}], " ", "mm", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "nn"}], ")"}]}], "0", "0", "0"},
       {"0", 
        RowBox[{"4", "-", 
         RowBox[{"2", " ", "nn"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "mm"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "nn"}], ")"}]}], "0", "0", "0", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "mm"}], "+", 
           SuperscriptBox["mm", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "nn"}], ")"}]}], "0", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "mm"}], ")"}], " ", "mm", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "nn"}], ")"}]}], "4", "0", 
        RowBox[{"12", " ", 
         SuperscriptBox["mm", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "nn"}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "6"}], " ", "mm", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "nn"}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "10"}], " ", "mm", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "nn"}], ")"}]}], "0", "0", 
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "mm"}], ")"}], " ", "mm", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "nn"}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "10"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "mm"}], ")"}], " ", "mm", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "nn"}], ")"}]}], "0", "0", "0"},
       {"0", "0", "1", 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "2"}], "0", "1", "0", "0", "0", "2", 
        RowBox[{"-", "2"}], "0", "0", 
        RowBox[{"-", "2"}], "2", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "1", "1", "1", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "nn"}], "+", 
         SuperscriptBox["nn", "2"]}], 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "mm"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "nn"}], ")"}]}], "0", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "mm"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], "0", "0", "0", "0", 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", "nn"}]}], "0", 
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         SuperscriptBox["mm", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{"3", " ", "mm", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{"5", " ", "mm", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], "0", "0", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "mm"}], ")"}], " ", "mm", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "mm"}], ")"}], " ", "mm", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "nn"}], 
        RowBox[{
         RowBox[{"-", "4"}], "+", "nn"}], "0", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "nn"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "mm"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "nn"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "mm"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "nn"}], ")"}]}], "0", "0", "0"},
       {"0", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", "nn"}], "-", 
         SuperscriptBox["nn", "2"]}], 
        RowBox[{"2", "-", "nn"}], "0", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "nn"}], "+", 
         SuperscriptBox["nn", "2"]}], "0", "0", "0", "0", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "nn"}], ")"}]}], "0", 
        RowBox[{"6", " ", 
         SuperscriptBox["mm", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], "0", 
        RowBox[{
         RowBox[{"-", "8"}], " ", "mm", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "nn"}], ")"}]}], "0", 
        RowBox[{"8", " ", "mm", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["mm", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], "0", "0", 
        RowBox[{
         SuperscriptBox["mm", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], "1", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "nn"}], 
        RowBox[{"1", "-", "nn"}], "0", "0", "0", "0", "0", "0", 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", "nn"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "nn"}], ")"}]}], "0", "0", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "nn"}], ")"}]}], 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", "nn"}]}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "1", "1", "1", "1", "0"},
       {
        RowBox[{"2", " ", "nn", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], "0", "0", "0", "0", "0", "0",
         "0", 
        RowBox[{"2", " ", "nn"}], "0", 
        RowBox[{"3", " ", 
         SuperscriptBox["mm", "2"], " ", "nn", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], "0", 
        RowBox[{
         RowBox[{"-", "4"}], " ", "mm", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "nn"}], ")"}], " ", "nn"}], "0", 
        RowBox[{"4", " ", "mm", " ", "nn", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "1", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "nn"}], 
        RowBox[{"2", "-", "nn"}], "0", "0", "0", "0", "0"},
       {
        RowBox[{
         RowBox[{"-", "nn"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}], 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "nn"}], "+", 
         SuperscriptBox["nn", "2"]}], "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "nn"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"2", " ", 
         SuperscriptBox["mm", "2"], " ", "nn", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "nn"}], "+", 
           SuperscriptBox["nn", "2"]}], ")"}]}]},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "8", "1", "0", "0", 
        "0", "0", "0", "0", "0", "0", "4"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {13, 21}, 0, {
       1, {{0, 9, 19, 27, 30, 39, 44, 53, 61, 65, 71, 75, 79, 82}, {{13}, {
         10}, {2}, {3}, {14}, {9}, {17}, {7}, {18}, {12}, {13}, {10}, {2}, {
         3}, {14}, {9}, {17}, {7}, {18}, {4}, {13}, {3}, {14}, {9}, {17}, {
         7}, {18}, {8}, {9}, {7}, {5}, {12}, {13}, {10}, {2}, {3}, {14}, {
         17}, {18}, {16}, {13}, {14}, {17}, {18}, {20}, {5}, {16}, {12}, {
         10}, {2}, {3}, {14}, {17}, {6}, {5}, {4}, {13}, {3}, {14}, {17}, {
         18}, {19}, {20}, {17}, {18}, {1}, {16}, {12}, {10}, {2}, {14}, {
         15}, {16}, {13}, {14}, {21}, {1}, {10}, {2}, {11}, {21}, {12}}}, {
        2 $CellContext`mm (-2 + $CellContext`nn), 4 (-3 + $CellContext`nn), 
         2 (-2 + $CellContext`nn), 
         2 (-1 + $CellContext`mm) (-2 + $CellContext`nn), (-2) \
$CellContext`mm (-2 + $CellContext`nn), -(-1 + $CellContext`mm) \
$CellContext`mm (-2 + $CellContext`nn), 
         2 (-1 + $CellContext`mm) $CellContext`mm (-2 + $CellContext`nn), 
         2 (-1 + $CellContext`mm) $CellContext`mm (-2 + $CellContext`nn), \
(-2) (-1 + $CellContext`mm) $CellContext`mm (-2 + $CellContext`nn), 
         12 $CellContext`mm^2 (-2 + $CellContext`nn), (-6) $CellContext`mm \
(-2 + $CellContext`nn), 4, 4 - 2 $CellContext`nn, 
         2 (-1 + $CellContext`mm) (-2 + $CellContext`nn), (-10) \
$CellContext`mm (-2 + $CellContext`nn), (-1 + $CellContext`mm) \
$CellContext`mm (-2 + $CellContext`nn), (-6) (-1 + $CellContext`mm) \
$CellContext`mm (-2 + $CellContext`nn), 
         2 (2 - 
          3 $CellContext`mm + $CellContext`mm^2) (-2 + $CellContext`nn), \
(-10) (-1 + $CellContext`mm) $CellContext`mm (-2 + $CellContext`nn), -1, 2, 
         1, -2, 1, -2, -2, 2, 1, 1, 
         1, (-1 + $CellContext`mm) (2 - 
          3 $CellContext`nn + $CellContext`nn^2), (-6) $CellContext`mm^2 (2 - 
          3 $CellContext`nn + $CellContext`nn^2), 
         3 $CellContext`mm (2 - 3 $CellContext`nn + $CellContext`nn^2), 2 - 
         2 $CellContext`nn, 2 - 
         3 $CellContext`nn + $CellContext`nn^2, -(-1 + $CellContext`mm) (-2 + \
$CellContext`nn), 
         5 $CellContext`mm (2 - 3 $CellContext`nn + $CellContext`nn^2), 
         3 (-1 + $CellContext`mm) $CellContext`mm (2 - 
          3 $CellContext`nn + $CellContext`nn^2), 
         5 (-1 + $CellContext`mm) $CellContext`mm (2 - 
          3 $CellContext`nn + $CellContext`nn^2), 
         2 (-2 + $CellContext`nn), -2 + $CellContext`nn, -4 + \
$CellContext`nn, (-1 + $CellContext`mm) (-2 + $CellContext`nn), (-1 + \
$CellContext`mm) (-2 + $CellContext`nn), $CellContext`mm^2 (2 - 
          3 $CellContext`nn + $CellContext`nn^2), 2 - 
         3 $CellContext`nn + $CellContext`nn^2, 
         8 $CellContext`mm (2 - 3 $CellContext`nn + $CellContext`nn^2), 
         6 $CellContext`mm^2 (2 - 3 $CellContext`nn + $CellContext`nn^2), 
         2 (-1 + $CellContext`nn), -2 + 3 $CellContext`nn - $CellContext`nn^2,
          2 - $CellContext`nn, (-8) $CellContext`mm (-1 + $CellContext`nn), \
$CellContext`mm^2 (2 - 3 $CellContext`nn + $CellContext`nn^2), 
         1 - $CellContext`nn, -1 + $CellContext`nn, 1, 2 - 
         2 $CellContext`nn, -1, 2 (-1 + $CellContext`nn), 
         2 (-1 + $CellContext`nn), 2 - 2 $CellContext`nn, 1, 1, 1, 1, 
         2 $CellContext`nn (2 - 3 $CellContext`nn + $CellContext`nn^2), 
         4 $CellContext`mm $CellContext`nn (2 - 
          3 $CellContext`nn + $CellContext`nn^2), 
         3 $CellContext`mm^2 $CellContext`nn (2 - 
          3 $CellContext`nn + $CellContext`nn^2), 
         2 $CellContext`nn, (-2) (2 - 
          3 $CellContext`nn + $CellContext`nn^2), (-4) $CellContext`mm (-1 + \
$CellContext`nn) $CellContext`nn, -2 + $CellContext`nn, 
         2 - $CellContext`nn, -1, 1, 
         2 $CellContext`mm^2 $CellContext`nn (2 - 
          3 $CellContext`nn + $CellContext`nn^2), -$CellContext`nn (2 - 
          3 $CellContext`nn + $CellContext`nn^2), -$CellContext`nn, 2 - 
         3 $CellContext`nn + $CellContext`nn^2, 8, 4, 1}}]]]], ".", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         RowBox[{"S", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"XS", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"XY", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"XA", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"SY", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"SA", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"YY", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"AA", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"YA", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"XBAR", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"BB", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"TotS", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"XB", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"XZ", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"SB", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"SZ", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"YB", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"YZ", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"AB", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"AZ", "[", 
          RowBox[{"u", ",", "v"}], "]"}]},
        {
         RowBox[{"BZ", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "\[Equal]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", 
    TagBox[GridBox[{
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.5599999999999999]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     Column], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[
     SparseArray[Automatic, {13}, 0, {1, {{0, 0}, {}}, {}}]]]]}]], "Output",
 CellChangeTimes->{{3.838114451604684*^9, 3.8381144801038637`*^9}, 
   3.8381146230532866`*^9, 3.83827800871859*^9, {3.8382780461998444`*^9, 
   3.8382780686011543`*^9}, {3.838279390460785*^9, 3.8382794166227655`*^9}, 
   3.843039404198166*^9, 3.846745714776782*^9, 3.84674575283933*^9, {
   3.8467458300542336`*^9, 3.8467458427320786`*^9}, 3.846746670797658*^9}]
}, Open  ]]
},
WindowSize->{1524, 781},
WindowMargins->{{Automatic, 4}, {Automatic, 0}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 309, 6, 30, "Input"],
Cell[CellGroupData[{
Cell[892, 30, 95613, 2364, 559, "Code"],
Cell[96508, 2396, 21563, 575, 369, "Output"]
}, Open  ]],
Cell[118086, 2974, 340, 6, 30, "Input"],
Cell[CellGroupData[{
Cell[118451, 2984, 450837, 12814, 588, "Code"],
Cell[569291, 15800, 19038, 509, 369, "Output"]
}, Open  ]]
}
]
*)


